Higher $d$ Eisenstein Series and a Duality-Invariant Distance Measure

The Petersson inner product is a natural inner product on the space of modular invariant functions. We derive a formula, written as a convergent sum over elementary functions, for the inner product $E_s(G,B)$ of the real analytic Eisenstein series $E_s(\tau, \bar{\tau})$ and a general point in Narain moduli space. We also discuss the utility of the Petersson inner product as a distance measure on the space of 2d CFTs, and apply our procedure to evaluate this distance in various examples.

==> NarainEisensteinCode.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     53113,       1390]
NotebookOptionsPosition[     49652,       1330]
NotebookOutlinePosition[     50121,       1347]
CellTagsIndexPosition[     50078,       1344]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Eisenstein Series for Narain CFTs", "Title",
 CellChangeTimes->{{3.898769466355459*^9, 
  3.898769483772999*^9}},ExpressionUUID->"f57c2c2f-3fb4-4171-9cbd-\
740f1e62fca6"],

Cell[TextData[{
 "Here we setup the Eisenstein function for c=3 Narain CFTs for arbitrary \
metric G and flux B fields, as an explicit sum over Bessel functions, derived \
by decomposing the Eisenstein into a sum over SL(2,\[DoubleStruckCapitalZ]) \
orbits of Fourier modes.  There are two different kinds of contributions, one \
over the orbits whose stabilizer is ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalGamma]", "\[Infinity]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a08cb9c1-114f-4482-a3c4-bda3c2ab4619"],
 ", which we call the \[OpenCurlyDoubleQuote]det zero\[CloseCurlyDoubleQuote] \
piece and which is expressed as a sum over Bessel functions in Terras [1973], \
and another over orbits whose stabilizer is trivial, which we call the \
\[OpenCurlyDoubleQuote]det nonzero\[CloseCurlyDoubleQuote] piece.  We check \
that the result reproduces a \[OpenCurlyDoubleQuote]brute force\
\[CloseCurlyDoubleQuote] evaluation where we unfold the Eisenstein rather \
than the Narain partition function, and which therefore reduces to a sum over \
all scalar states in the CFT.  "
}], "Text",
 CellChangeTimes->{{3.898769516011869*^9, 3.8987695301387863`*^9}, {
  3.898769600745385*^9, 3.898769628327548*^9}, {3.8987712289656467`*^9, 
  3.8987713608840103`*^9}, {3.898771417533901*^9, 
  3.898771637896274*^9}},ExpressionUUID->"98a25500-4620-4625-834f-\
5dc5ddd430d8"],

Cell[CellGroupData[{

Cell["Set up functions", "Subsection",
 CellChangeTimes->{{3.898769556835786*^9, 
  3.898769559013309*^9}},ExpressionUUID->"f88f39b3-9473-4d99-8b6d-\
1059736854d7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Off", "[", 
  StyleBox[
   RowBox[{"General", "::", "munfl"}], "MessageName"], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ParallelEvaluate", "@", 
  RowBox[{"Off", "[", 
   StyleBox[
    RowBox[{"General", "::", "munfl"}], "MessageName"], "]"}]}]}], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"fb2cf750-a9b7-4d59-8cc2-e9b711689a09"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "Null", ",", "Null", ",", "Null", ",", "Null", ",", "Null", ",", "Null", 
   ",", "Null", ",", "Null", ",", "Null", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.8987718784177437`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"6b81ce8d-d450-4286-b51f-d5033b124bd8"]
}, Open  ]],

Cell["\<\
Define the Lambda function and the real analytic Eisenstein series\
\>", "Text",
 CellChangeTimes->{{3.898771650834887*^9, 3.898771658357584*^9}, {
  3.898771817190571*^9, 
  3.898771835434791*^9}},ExpressionUUID->"b707de81-4257-42ec-90f2-\
5532a1589a1d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Lamfunc", "[", "s_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox["\[Pi]", 
     RowBox[{"-", "s"}]], "*", 
    RowBox[{"Gamma", "[", "s", "]"}], "*", 
    RowBox[{"Zeta", "[", 
     RowBox[{"2", "*", "s"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"myjcut", "=", "40"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EisenScalar", "[", 
   RowBox[{"s_", ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["y", "s"], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"Lamfunc", "[", 
      RowBox[{"s", "-", 
       FractionBox["1", "2"]}], "]"}], 
     RowBox[{"Lamfunc", "[", "s", "]"}]], 
    SuperscriptBox["y", 
     RowBox[{"1", "-", "s"}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EisenSpinning", "[", 
   RowBox[{"s_", ",", "x_", ",", "y_", ",", "J_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"4", "*", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", "*", "\[Pi]", "*", "j", "*", "x"}], "]"}], "*", 
     FractionBox[
      RowBox[{"DivisorSigma", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "s"}], "-", "1"}], ",", "j"}], "]"}], 
      RowBox[{
       SuperscriptBox["j", 
        RowBox[{"s", "-", 
         FractionBox["1", "2"]}]], 
       RowBox[{"Lamfunc", "[", "s", "]"}]}]], 
     RowBox[{"Sqrt", "[", "y", "]"}], 
     RowBox[{"BesselK", "[", 
      RowBox[{
       RowBox[{"s", "-", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"2", "*", "\[Pi]", "*", "j", "*", "y"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "J"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eisen", "[", 
   RowBox[{"s_", ",", "x_", ",", "y_", ",", "J_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"EisenScalar", "[", 
    RowBox[{"s", ",", "x", ",", "y"}], "]"}], "+", 
   RowBox[{"EisenSpinning", "[", 
    RowBox[{"s", ",", "x", ",", "y", ",", "J"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"E2", "[", 
    RowBox[{"gmat_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Lamfunc", "[", "s", "]"}], 
    SuperscriptBox[
     RowBox[{"Det", "[", "gmat", "]"}], 
     RowBox[{
      RowBox[{"-", "s"}], "/", "2"}]], 
    RowBox[{"Eisen", "[", 
     RowBox[{"s", ",", 
      FractionBox[
       RowBox[{"gmat", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], 
       RowBox[{"gmat", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]], ",", 
      FractionBox[
       SqrtBox[
        RowBox[{"Det", "[", "gmat", "]"}]], 
       RowBox[{"gmat", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]], ",", "myjcut"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.898771762621924*^9, {3.898771796917715*^9, 3.898771810528121*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"d2022e63-6f00-4a68-831f-0ac408b99029"],

Cell["Brute force evaluation by summing over all states", "Text",
 CellChangeTimes->{{3.898769664036368*^9, 
  3.898769673461423*^9}},ExpressionUUID->"c7fa5af6-d232-4771-a4bf-\
5e1940259f78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BruteForceSumFunction", "[", 
   RowBox[{"g_", ",", "b_", ",", "s_", ",", "ncut_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c", "=", 
       RowBox[{"Length", "[", "g", "]"}]}], ",", "Msq", ",", "nv", ",", "wv", 
      ",", "n", ",", "w", ",", "seff"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"seff", "=", 
      RowBox[{"s", "+", 
       FractionBox["c", "2"], "-", "1"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"nv", "=", 
      RowBox[{"n", "/@", 
       RowBox[{"Range", "[", "c", "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"wv", "=", 
      RowBox[{"w", "/@", 
       RowBox[{"Range", "[", "c", "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ZeroArray", "=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", 
        RowBox[{"2", "c"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Msq", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"wv", "+", 
          RowBox[{"b", ".", "nv"}]}], ")"}], ".", 
        RowBox[{"Inverse", "[", "g", "]"}], ".", 
        RowBox[{"(", 
         RowBox[{"wv", "+", 
          RowBox[{"b", ".", "nv"}]}], ")"}]}], "+", 
       RowBox[{"nv", ".", "g", ".", "nv"}]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      SuperscriptBox["\[Pi]", 
       RowBox[{"-", "seff"}]], 
      RowBox[{"Gamma", "[", "seff", "]"}], 
      RowBox[{"ParallelSum", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"nv", ".", "wv"}], "==", "0"}], "&&", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{"nv", ",", "wv"}], "]"}], "!=", "ZeroArray"}]}], ",", 
          FractionBox["1", 
           SuperscriptBox["Msq", "seff"]], ",", "0"}], "]"}], ",", 
        RowBox[{"Sequence", "@@", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"n", "[", "i", "]"}], ",", 
               RowBox[{"-", "ncut"}], ",", "ncut"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "c"}], "}"}]}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"w", "[", "i", "]"}], ",", 
               RowBox[{"-", "ncut"}], ",", "ncut"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "c"}], "}"}]}], "]"}]}], "]"}]}]}], 
       "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"c52538f3-c119-4c0e-a931-14a81054cf33"],

Cell["Expression as sum over Bessel functions", "Text",
 CellChangeTimes->{{3.898769688725662*^9, 
  3.898769694848215*^9}},ExpressionUUID->"76a6e957-6929-4668-9593-\
235ac8be38e9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DetZero", "[", 
    RowBox[{"g_", ",", "s_", ",", "ncut_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "G2mat", ",", "Qmat", ",", "T1", ",", "G2inv", ",", "b2Q", ",", 
       "G2invb2", ",", "detG2", ",", "c", ",", "seff", ",", "n2", ",", "st", 
       ",", "b21", ",", "b22"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"c", "=", "3"}], ";", "\[IndentingNewLine]", 
      RowBox[{"n2", "=", "2"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Dimensions", "[", "g", "]"}], "!=", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], ",", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<Failed: Metric not 3x3 matrix\>\"", "]"}],
          ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"seff", "=", 
       RowBox[{"s", "+", 
        FractionBox["c", "2"], "-", "1"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"st", "=", 
       RowBox[{"1", "-", "s"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"G2mat", "=", 
       RowBox[{"g", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"2", ";;"}], ",", 
          RowBox[{"2", ";;"}]}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"G2inv", "=", 
       RowBox[{"Inverse", "[", "G2mat", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"detG2", "=", 
       RowBox[{"Det", "[", "G2mat", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Qmat", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", 
            RowBox[{"2", ";;"}]}], "]"}], "]"}], ".", 
         RowBox[{"Inverse", "[", "G2mat", "]"}]}], "//", "Simplify"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"T1", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "-", 
         RowBox[{"Qmat", ".", "G2mat", ".", "Qmat"}]}], "//", "Simplify"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"G2invb2", "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"b21", ",", "b22"}], "}"}], ".", 
        RowBox[{"Inverse", "[", "G2mat", "]"}], ".", 
        RowBox[{"{", 
         RowBox[{"b21", ",", "b22"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"b2Q", "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"b21", ",", "b22"}], "}"}], ".", "Qmat"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"Det", "[", "g", "]"}], "]"}], " ", 
        FractionBox[
         RowBox[{"Lamfunc", "[", "st", "]"}], 
         RowBox[{"Lamfunc", "[", "s", "]"}]], 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"E2", "[", 
           RowBox[{"G2mat", ",", "s"}], "]"}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"Lamfunc", "[", 
             RowBox[{"s", "-", "1"}], "]"}], 
            SqrtBox["detG2"]], 
           SuperscriptBox["T1", 
            RowBox[{
             RowBox[{"-", "s"}], "+", 
             FractionBox["n2", "2"]}]]}], "+", " ", 
          RowBox[{"2", 
           FractionBox["1", 
            SqrtBox["detG2"]], 
           RowBox[{"ParallelSum", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"b21", "\[Equal]", "0"}], "&&", 
                RowBox[{"b22", "\[Equal]", "0"}]}], ",", "0", ",", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"b21", "\[Equal]", "0"}], ",", 
                  FractionBox["1", "2"], ",", "1"}], "]"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["G2invb2", 
                   RowBox[{
                    SuperscriptBox["a1", "2"], "T1"}]], ")"}], 
                 FractionBox[
                  RowBox[{
                   RowBox[{"2", "s"}], "-", "n2"}], "4"]], "2", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", "\[Pi]", " ", "b2Q", " ", "a1"}], "]"}], 
                RowBox[{"BesselK", "[", 
                 RowBox[{
                  RowBox[{"s", "-", 
                   FractionBox["n2", "2"]}], ",", 
                  RowBox[{"2", "\[Pi]", 
                   SqrtBox["T1"], "a1", " ", 
                   SqrtBox["G2invb2"]}]}], "]"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"a1", ",", "1", ",", "ncut"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"b21", ",", "0", ",", "ncut"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"b22", ",", 
               RowBox[{"-", "ncut"}], ",", "ncut"}], "}"}]}], "]"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"Det", "[", "g", "]"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"E2", "[", 
           RowBox[{"G2mat", ",", "st"}], "]"}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"Lamfunc", "[", 
             RowBox[{"st", "-", "1"}], "]"}], 
            SqrtBox["detG2"]], 
           SuperscriptBox["T1", 
            RowBox[{
             RowBox[{"-", "st"}], "+", 
             FractionBox["n2", "2"]}]]}], "+", 
          RowBox[{"2", 
           FractionBox["1", 
            SqrtBox["detG2"]], 
           RowBox[{"ParallelSum", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"b21", "\[Equal]", "0"}], "&&", 
                RowBox[{"b22", "\[Equal]", "0"}]}], ",", "0", ",", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"b21", "\[Equal]", "0"}], ",", 
                  FractionBox["1", "2"], ",", "1"}], "]"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["G2invb2", 
                   RowBox[{
                    SuperscriptBox["a1", "2"], "T1"}]], ")"}], 
                 FractionBox[
                  RowBox[{
                   RowBox[{"2", "st"}], "-", "n2"}], "4"]], "2", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", "\[Pi]", " ", "b2Q", " ", "a1"}], "]"}], 
                RowBox[{"BesselK", "[", 
                 RowBox[{
                  RowBox[{"st", "-", 
                   FractionBox["n2", "2"]}], ",", 
                  RowBox[{"2", "\[Pi]", 
                   SqrtBox["T1"], "a1", " ", 
                   SqrtBox["G2invb2"]}]}], "]"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"a1", ",", "1", ",", "ncut"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"b21", ",", "0", ",", "ncut"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"b22", ",", 
               RowBox[{"-", "ncut"}], ",", "ncut"}], "}"}]}], "]"}]}]}], 
         ")"}]}]}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DetNonZero", "[", 
    RowBox[{"g_", ",", "b_", ",", "m_", ",", "n_", ",", "s_", ",", "jcut_"}], 
    "]"}], ":=", 
   RowBox[{"2", " ", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"detg", "=", 
         RowBox[{"Det", "[", "g", "]"}]}], ",", 
        RowBox[{"gnn", "=", 
         RowBox[{"n", ".", "g", ".", "n"}]}], ",", 
        RowBox[{"gmm", "=", 
         RowBox[{"m", ".", "g", ".", "m"}]}], ",", 
        RowBox[{"gmn", "=", 
         RowBox[{"m", ".", "g", ".", "n"}]}], ",", 
        RowBox[{"bmn", "=", 
         RowBox[{"m", ".", "b", ".", "n"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"A", "=", 
           FractionBox[
            RowBox[{
             RowBox[{"gmm", " ", "gnn"}], "-", 
             SuperscriptBox["gmn", "2"]}], "gnn"]}], ",", 
          RowBox[{"B", "=", "gnn"}]}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         SqrtBox[
          FractionBox["detg", "B"]], "2", 
         RowBox[{"BesselK", "[", 
          RowBox[{
           RowBox[{"s", "-", 
            RowBox[{"1", "/", "2"}]}], ",", 
           RowBox[{"2", "\[Pi]", 
            SqrtBox[
             RowBox[{"A", " ", "B"}]]}]}], "]"}], "2", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", "\[Pi]", " ", "bmn"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["A", "B"], ")"}], 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "4"]}], "+", 
             FractionBox["s", "2"]}]], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"Lamfunc", "[", 
              RowBox[{"s", "-", 
               RowBox[{"1", "/", "2"}]}], "]"}], 
             RowBox[{"Lamfunc", "[", 
              RowBox[{
               RowBox[{"1", "/", "2"}], "-", "s"}], "]"}]], 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["A", "B"], ")"}], 
             RowBox[{
              FractionBox["1", "4"], "-", 
              FractionBox["s", "2"]}]]}], "+", " ", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", "\[Pi]", " ", "j", " ", 
                FractionBox["gmn", "gnn"]}], "]"}], 
              RowBox[{"BesselK", "[", 
               RowBox[{
                RowBox[{"s", "-", 
                 RowBox[{"1", "/", "2"}]}], ",", 
                RowBox[{"2", "\[Pi]", " ", "j", 
                 SqrtBox[
                  RowBox[{"A", "/", "B"}]]}]}], "]"}], 
              FractionBox[
               RowBox[{"DivisorSigma", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "s"}], "-", "1"}], ",", "j"}], "]"}], 
               RowBox[{
                SuperscriptBox["j", 
                 RowBox[{"s", "-", 
                  FractionBox["1", "2"]}]], 
                RowBox[{"Lamfunc", "[", 
                 RowBox[{
                  RowBox[{"1", "/", "2"}], "-", "s"}], "]"}]}]]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "jcut"}], "}"}]}], "]"}]}], 
          ")"}]}]}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Function", " ", "for", " ", "choosing", " ", "an", " ", "efficient", " ", 
    "representative", " ", "of", " ", "the", " ", "orbit", " ", "for", " ", 
    "a", " ", "given", " ", "set", " ", "of", " ", "determinants"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"detis", "[", "i_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"detij", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"Range", "[", "3", "]"}], ",", "i"}], "]"}]}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"detij", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"detij", "[", 
     RowBox[{"j", ",", "i"}], "]"}]}], "/;", 
   RowBox[{"i", ">", "j"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ChooseRep", "[", "det_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"besta", ",", "bestb"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"besta", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"GCD", "@@", 
               RowBox[{"detis", "[", "a", "]"}]}], ",", "a"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "3"}], "}"}]}], "]"}], "//", "Sort"}], "//", 
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "_"}], "}"}]}], "]"}], "&"}]}], "//", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], "&"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bestb", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"detij", "[", 
                RowBox[{"besta", ",", "b"}], "]"}], "//", "Abs"}], ",", "b"}],
              "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", 
              RowBox[{"DeleteCases", "[", 
               RowBox[{
                RowBox[{"Range", "[", "3", "]"}], ",", "besta"}], "]"}]}], 
             "}"}]}], "]"}], "//", "Sort"}], "//", 
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "_"}], "}"}]}], "]"}], "&"}]}], "//", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], "&"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"besta", ",", "bestb"}], "}"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DetNonZeroSum", "[", 
   RowBox[{"g_", ",", "b_", ",", "s_", ",", "dcut_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "detnonzero12", ",", "detnonzero13", ",", "detnonzero23", ",", 
      "NonDetZeroPiece", ",", "besta", ",", "bestb", ",", "bestc", ",", "m1", 
      ",", "m2", ",", "m3", ",", "n1", ",", "n2", ",", "n3", ",", "swapmat", 
      ",", "swapindex", ",", "NewCoordSet", ",", "NewContribution", ",", 
      "Allowedm1s", ",", "Allowedn2s", ",", "AllCoords", ",", "pdetij"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"detnonzero12", "=", "0"}], ";", 
     RowBox[{"detnonzero13", "=", "0"}], ";", 
     RowBox[{"detnonzero23", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"NewCoordSet", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"NonDetZeroPiece", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Monitor", "[", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"detij", "[", 
              RowBox[{"1", ",", "2"}], "]"}], ",", 
             RowBox[{"detij", "[", 
              RowBox[{"1", ",", "3"}], "]"}], ",", 
             RowBox[{"detij", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}], "}"}], "=", 
           RowBox[{"{", 
            RowBox[{"d12", ",", "d13", ",", "d23"}], "}"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Count", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"d12", ",", "d13", ",", "d23"}], "}"}], ",", "0"}], 
              "]"}], "==", "3"}], ",", 
            RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Block", "[", 
           RowBox[{
            RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"besta", "=", 
              RowBox[{
               RowBox[{"ChooseRep", "[", "detij", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", 
             RowBox[{"bestb", "=", 
              RowBox[{
               RowBox[{"ChooseRep", "[", "detij", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ";", 
             RowBox[{"bestc", "=", 
              RowBox[{
               RowBox[{"Delete", "[", 
                RowBox[{
                 RowBox[{"Range", "[", "3", "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", "besta", "}"}], ",", 
                   RowBox[{"{", "bestb", "}"}]}], "}"}]}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"d12", "!=", "0"}], ",", 
                 RowBox[{
                  RowBox[{"besta", "=", "1"}], ";", 
                  RowBox[{"bestb", "=", "2"}], ";", 
                  RowBox[{"bestc", "=", "3"}], ";"}]}], "]"}], ";"}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"swapindex", "[", "i_", "]"}], ":=", 
              RowBox[{"Switch", "[", 
               RowBox[{
               "i", ",", "1", ",", "besta", ",", "2", ",", "bestb", ",", "3", 
                ",", "bestc"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"swapmat", "=", 
              RowBox[{"SparseArray", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"i", ",", 
                    RowBox[{"swapindex", "[", "i", "]"}]}], "}"}], "->", 
                  "1"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "3"}], "}"}]}], "]"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"pdetij", "[", 
                 RowBox[{"i", ",", "j"}], "]"}], "=", 
                RowBox[{"detij", "[", 
                 RowBox[{
                  RowBox[{"swapindex", "[", "i", "]"}], ",", 
                  RowBox[{"swapindex", "[", "j", "]"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "3"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "3"}], "}"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"Allowedm1s", "=", 
              RowBox[{"Intersection", "@@", 
               RowBox[{"(", 
                RowBox[{"Divisors", "/@", 
                 RowBox[{"DeleteCases", "[", 
                  RowBox[{
                   RowBox[{"detis", "[", "besta", "]"}], ",", "0"}], "]"}]}], 
                ")"}]}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"Allowedn2s", "=", 
              RowBox[{
               RowBox[{
                RowBox[{"pdetij", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "/", "Allowedm1s"}], "//", 
               "Abs"}]}], ";", 
             RowBox[{"(*", 
              RowBox[{"Want", " ", "n2", " ", "positive"}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"AllCoords", "=", 
              RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"n1", "=", "0"}], ";", "\[IndentingNewLine]", 
                RowBox[{"m1", "=", 
                 FractionBox[
                  RowBox[{"-", 
                   RowBox[{"pdetij", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], "n2"]}], ";", 
                RowBox[{"n3", "=", 
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{"pdetij", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], "m1"]}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"m3", "=", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"m2", " ", 
                    RowBox[{"pdetij", "[", 
                    RowBox[{"1", ",", "3"}], "]"}]}], "-", 
                   RowBox[{"m1", " ", 
                    RowBox[{"pdetij", "[", 
                    RowBox[{"2", ",", "3"}], "]"}]}]}], 
                  RowBox[{"pdetij", "[", 
                   RowBox[{"1", ",", "2"}], "]"}]]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{
                  "Whether", " ", "to", " ", "use", " ", "swapmat", " ", "or",
                    " ", 
                   RowBox[{"Transpose", "[", "swapmat", "]"}], " ", "here", 
                   " ", "is", " ", "a", " ", "little", " ", "tricky"}], ",", 
                  " ", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"let", "'"}], "s", " ", "work", " ", "through", 
                    " ", "an", " ", 
                    RowBox[{"example", ".", " ", "If"}], " ", "a"}], "=", 
                   "2"}], ",", " ", 
                  RowBox[{"b", "=", "3"}], ",", " ", 
                  RowBox[{"c", "=", "1"}], ",", " ", 
                  RowBox[{
                  "then", " ", "after", " ", "rearranging", " ", "detij", " ",
                    "into", " ", "pdetij"}], ",", " ", 
                  RowBox[{
                   RowBox[{
                   "we", " ", "have", " ", "m1", " ", "standing", " ", "in", 
                    " ", "for", " ", "ma"}], "=", 
                   RowBox[{
                    RowBox[{"m2", ".", "  ", "In"}], " ", "this", " ", 
                    "case"}]}], ",", " ", 
                  RowBox[{
                  "swapmat", " ", "should", " ", "be", " ", "m1", " ", "back",
                    " ", "in", " ", 
                   RowBox[{"m2", "'"}], "s", " ", 
                   RowBox[{"place", ".", "  ", "swapmat"}], " ", "in", " ", 
                   "this", " ", "case", " ", "is", " ", 
                   TagBox[
                    RowBox[{"(", "\[NoBreak]", GridBox[{
                    {"0", "1", "0"},
                    {"0", "0", "1"},
                    {"1", "0", "0"}
                    },
                    
                    GridBoxAlignment->{
                    "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.7]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}], "\[NoBreak]", ")"}],
                    Function[BoxForm`e$, 
                    MatrixForm[BoxForm`e$]]], " ", "and", " ", 
                   RowBox[{
                    RowBox[{"(", GridBox[{
                    {"n1", "n2", "n3"},
                    {"m1", "m2", "m3"}
                    }], ")"}], ".", "swapmat"}], " ", "is", " ", 
                   TagBox[
                    RowBox[{"(", "\[NoBreak]", GridBox[{
                    {"n3", "n1", "n2"},
                    {"m3", "m1", "m2"}
                    },
                    
                    GridBoxAlignment->{
                    "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.7]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}], "\[NoBreak]", ")"}],
                    Function[BoxForm`e$, 
                    MatrixForm[BoxForm`e$]]]}], ",", " ", 
                  RowBox[{"exactly", " ", "what", " ", "we", " ", 
                   RowBox[{"want", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
                "\[IndentingNewLine]", "\[IndentingNewLine]", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"And", "@@", 
                   RowBox[{"(", 
                    RowBox[{"IntegerQ", "/@", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", GridBox[{
                    {"n1", "n2", "n3"},
                    {"m1", "m2", "m3"}
                    }], ")"}], "//", "Flatten"}], ")"}]}], ")"}]}], ",", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"AllCoords", ",", 
                    RowBox[{
                    RowBox[{"(", GridBox[{
                    {"n1", "n2", "n3"},
                    {"m1", "m2", "m3"}
                    }], ")"}], ".", "swapmat"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"NewCoordSet", ",", 
                    RowBox[{
                    RowBox[{"(", GridBox[{
                    {"n1", "n2", "n3"},
                    {"m1", "m2", "m3"}
                    }], ")"}], ".", "swapmat"}]}], "]"}], ";"}]}], "]"}]}], 
               "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"n2", ",", "Allowedn2s"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"m2", ",", "0", ",", 
                 RowBox[{"n2", "-", "1"}]}], "}"}]}], "]"}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"NewContribution", "=", 
              RowBox[{
               FractionBox["1", "2"], 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"DetNonZero", "[", 
                   RowBox[{"g", ",", "b", ",", 
                    RowBox[{"coords", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"coords", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "s", ",", "myjcut"}],
                    "]"}], "//", "Chop"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"coords", ",", "AllCoords"}], "}"}]}], "]"}]}]}], 
             ";", "\[IndentingNewLine]", 
             RowBox[{"NonDetZeroPiece", "+=", "NewContribution"}], ";"}]}], 
           "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], 
         "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"d12", ",", 
           RowBox[{"-", "dcut"}], ",", "dcut"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"d13", ",", 
           RowBox[{"-", "dcut"}], ",", "dcut"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"d23", ",", 
           RowBox[{"-", "dcut"}], ",", "dcut"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"d12", ",", "d13", ",", "d23"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "NonDetZeroPiece"}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.898769704144394*^9, 3.8987697899048023`*^9}, {
  3.898770186171763*^9, 3.89877021070126*^9}, {3.898770348250005*^9, 
  3.8987703487399883`*^9}, {3.898770445633532*^9, 3.898770447349299*^9}, {
  3.8987717978577757`*^9, 3.898771805783311*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"dd5888f2-3605-4b91-8b2f-a0b49b46e2ce"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Check that the sum over Bessel functions reproduces the state-by-state sum\
\>", "Subsection",
 CellChangeTimes->{{3.898770243891958*^9, 3.898770244329067*^9}, {
  3.898770743217547*^9, 
  3.898770765621821*^9}},ExpressionUUID->"cbce6f82-ff1e-4152-b7d6-\
56e117fe293d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"G", ",", "B"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"Gmat", "=", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"i", ",", "j"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "3"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"i_", ",", "j_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"j", ",", "i"}], "]"}], "/;", 
       RowBox[{"j", ">", "i"}]}]}]}]}], ")"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"Bmat", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"B", "[", 
         RowBox[{"i", ",", "j"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "3"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{"B", "[", 
        RowBox[{"i_", ",", "j_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"B", "[", 
          RowBox[{"j", ",", "i"}], "]"}]}], "/;", 
        RowBox[{"j", ">", "i"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"i_", ",", "i_"}], "]"}], "\[RuleDelayed]", "0"}]}]}], ")"}], "//",
   "MatrixForm"}]}], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"dad22da4-c34d-4efe-8574-3be1894e9d48"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "1"}], "]"}], 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", "1"}], "]"}], 
      RowBox[{"G", "[", 
       RowBox[{"3", ",", "1"}], "]"}]},
     {
      RowBox[{"G", "[", 
       RowBox[{"2", ",", "1"}], "]"}], 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", "2"}], "]"}], 
      RowBox[{"G", "[", 
       RowBox[{"3", ",", "2"}], "]"}]},
     {
      RowBox[{"G", "[", 
       RowBox[{"3", ",", "1"}], "]"}], 
      RowBox[{"G", "[", 
       RowBox[{"3", ",", "2"}], "]"}], 
      RowBox[{"G", "[", 
       RowBox[{"3", ",", "3"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8987702541760073`*^9, 3.898771879755579*^9},
 CellLabel->
  "Out[17]//MatrixForm=",ExpressionUUID->"642160f1-f370-48eb-be66-\
9510da0ea461"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", 
       RowBox[{"B", "[", 
        RowBox[{"2", ",", "1"}], "]"}]}], 
      RowBox[{"-", 
       RowBox[{"B", "[", 
        RowBox[{"3", ",", "1"}], "]"}]}]},
     {
      RowBox[{"B", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "0", 
      RowBox[{"-", 
       RowBox[{"B", "[", 
        RowBox[{"3", ",", "2"}], "]"}]}]},
     {
      RowBox[{"B", "[", 
       RowBox[{"3", ",", "1"}], "]"}], 
      RowBox[{"B", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8987702541760073`*^9, 3.8987718797570057`*^9},
 CellLabel->
  "Out[18]//MatrixForm=",ExpressionUUID->"03047971-e0de-4206-80e7-\
80bbccb0e1ff"]
}, Open  ]],

Cell[TextData[{
 "Optimal gap point, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"SU", "(", "4", ")"}], "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e1d43587-0aa0-4f82-b75f-f5443ae71ee6"],
 " WZW model"
}], "Text",
 CellChangeTimes->{{3.8987702726378717`*^9, 
  3.898770286403151*^9}},ExpressionUUID->"b74013b4-2e2e-47dd-9937-\
1781b95c684d"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"G", ",", "B"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "=", 
   RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"3", ",", "3"}], "]"}], "=", 
   RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"3", ",", "1"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"3", ",", "2"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Sign", "[", 
     RowBox[{"i", "-", "j"}], "]"}], "/", "2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8987702684226427`*^9, 3.898770268575913*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"88dccca4-92f0-478d-aa07-344803277d21"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Gmat", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"Bmat", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.898773004524172*^9, 3.898773008706675*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"03063b52-45de-4168-8725-3482da240bb5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "2"], "0", "0"},
     {"0", 
      FractionBox["1", "2"], "0"},
     {"0", "0", 
      FractionBox["1", "2"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.898773009161047*^9},
 CellLabel->
  "Out[50]//MatrixForm=",ExpressionUUID->"50bdbe2f-d06e-4fd6-9144-\
a5addf120a3a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}]},
     {
      FractionBox["1", "2"], "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]},
     {
      FractionBox["1", "2"], 
      FractionBox["1", "2"], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8987730091627483`*^9},
 CellLabel->
  "Out[51]//MatrixForm=",ExpressionUUID->"22a28a5f-cacb-4f5f-aa16-\
97f733960b30"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ncut", "=", "12"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myjcut", "=", "20"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dcut", "=", "4"}], ";"}]}], "Input",
 CellChangeTimes->{{3.898770404046895*^9, 3.898770404334793*^9}, 
   3.898770466627339*^9, 3.898770545341899*^9, {3.898770825707356*^9, 
   3.898770825847701*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"387ebf28-4f71-4086-9e25-49ecd314caed"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"s", "=", "3.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dcut", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"(", 
  RowBox[{
   RowBox[{"DetZero", "[", 
    RowBox[{"Gmat", ",", "s", ",", "Ncut"}], "]"}], "+", 
   RowBox[{"DetNonZeroSum", "[", 
    RowBox[{"Gmat", ",", "Bmat", ",", "s", ",", "Dcut"}], "]"}]}], 
  ")"}], "\[IndentingNewLine]", 
 RowBox[{"BruteForceSumFunction", "[", 
  RowBox[{"Gmat", ",", "Bmat", ",", "s", ",", "8"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"BruteForceSumFunction", "[", 
  RowBox[{"Gmat", ",", "Bmat", ",", "s", ",", "9"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"BruteForceSumFunction", "[", 
  RowBox[{"Gmat", ",", "Bmat", ",", "s", ",", "10"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "s", "]"}]}], "Input",
 CellChangeTimes->{{3.898770376118868*^9, 3.8987704228016787`*^9}, {
  3.898770478015877*^9, 3.898770478194832*^9}, {3.898770562718891*^9, 
  3.8987705823441563`*^9}, {3.8987708966620283`*^9, 3.898770896863606*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"69ef5160-56a2-4725-9f73-1c64bed46163"],

Cell[BoxData[
 RowBox[{"0.7647194328727991`", "\[VeryThinSpace]", "-", 
  RowBox[{"6.868751996270639`*^-16", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.898770415978157*^9, 3.898770423149918*^9}, {
   3.898770464459166*^9, 3.898770481514226*^9}, 3.898770551304508*^9, 
   3.8987705847060137`*^9, 3.8987709736482162`*^9, 3.898771892955296*^9, 
   3.898772016804146*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"a05e921f-b851-4983-a574-5ac1755d67c9"],

Cell[BoxData["0.7638824068933838`"], "Output",
 CellChangeTimes->{{3.898770415978157*^9, 3.898770423149918*^9}, {
   3.898770464459166*^9, 3.898770481514226*^9}, 3.898770551304508*^9, 
   3.8987705847060137`*^9, 3.8987709736482162`*^9, 3.898771892955296*^9, 
   3.898772024619914*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"8311cbc8-0445-4ea0-b46c-34f9e5485f03"],

Cell[BoxData["0.7641145301528998`"], "Output",
 CellChangeTimes->{{3.898770415978157*^9, 3.898770423149918*^9}, {
   3.898770464459166*^9, 3.898770481514226*^9}, 3.898770551304508*^9, 
   3.8987705847060137`*^9, 3.8987709736482162`*^9, 3.898771892955296*^9, 
   3.89877203916735*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"f0f11c60-4c10-44c3-b8fa-30f8c0cc6664"],

Cell[BoxData["0.7642846478428873`"], "Output",
 CellChangeTimes->{{3.898770415978157*^9, 3.898770423149918*^9}, {
   3.898770464459166*^9, 3.898770481514226*^9}, 3.898770551304508*^9, 
   3.8987705847060137`*^9, 3.8987709736482162`*^9, 3.898771892955296*^9, 
   3.8987720724200573`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"0b01570e-1050-44a2-b9e7-3367a8a57a61"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"s", "=", "7.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dcut", "=", "8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"(", 
  RowBox[{
   RowBox[{"DetZero", "[", 
    RowBox[{"Gmat", ",", "s", ",", "Ncut"}], "]"}], "+", 
   RowBox[{"DetNonZeroSum", "[", 
    RowBox[{"Gmat", ",", "Bmat", ",", "s", ",", "Dcut"}], "]"}]}], 
  ")"}], "\[IndentingNewLine]", 
 RowBox[{"BruteForceSumFunction", "[", 
  RowBox[{"Gmat", ",", "Bmat", ",", "s", ",", "8"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"BruteForceSumFunction", "[", 
  RowBox[{"Gmat", ",", "Bmat", ",", "s", ",", "9"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "s", "]"}]}], "Input",
 CellChangeTimes->{
  3.898770848250497*^9, {3.89877089846173*^9, 3.898770910818458*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"81122338-897a-4cb0-b2c9-e5ba14df3776"],

Cell[BoxData[
 RowBox[{"0.6286299670735218`", "\[VeryThinSpace]", "-", 
  RowBox[{"4.570312512641109`*^-14", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.898770415978157*^9, 3.898770423149918*^9}, {
   3.898770464459166*^9, 3.898770481514226*^9}, 3.898770551304508*^9, 
   3.8987705847060137`*^9, 3.8987709736482162`*^9, 3.898771884977745*^9, 
   3.898771974706964*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"ba692a8d-d9f1-4774-afcf-7d641e11de0c"],

Cell[BoxData["0.6286292167226855`"], "Output",
 CellChangeTimes->{{3.898770415978157*^9, 3.898770423149918*^9}, {
   3.898770464459166*^9, 3.898770481514226*^9}, 3.898770551304508*^9, 
   3.8987705847060137`*^9, 3.8987709736482162`*^9, 3.898771884977745*^9, 
   3.898771982661336*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"2d22e130-40a7-4842-9dbc-5c230335e919"],

Cell[BoxData["0.628629216809824`"], "Output",
 CellChangeTimes->{{3.898770415978157*^9, 3.898770423149918*^9}, {
   3.898770464459166*^9, 3.898770481514226*^9}, 3.898770551304508*^9, 
   3.8987705847060137`*^9, 3.8987709736482162`*^9, 3.898771884977745*^9, 
   3.898771997416263*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"6e1c91a0-2f04-4fa5-8d3a-47a03bd86831"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1150, 771},
WindowMargins->{{134, Automatic}, {95, Automatic}},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (February 4, 2022)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"01b5493b-8d69-46f2-81c4-634ec753a307"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 176, 3, 97, "Title",ExpressionUUID->"f57c2c2f-3fb4-4171-9cbd-740f1e62fca6"],
Cell[759, 27, 1407, 24, 126, "Text",ExpressionUUID->"98a25500-4620-4625-834f-5dc5ddd430d8"],
Cell[CellGroupData[{
Cell[2191, 55, 164, 3, 34, "Subsection",ExpressionUUID->"f88f39b3-9473-4d99-8b6d-1059736854d7"],
Cell[CellGroupData[{
Cell[2380, 62, 362, 9, 63, "Input",ExpressionUUID->"fb2cf750-a9b7-4d59-8cc2-e9b711689a09"],
Cell[2745, 73, 312, 6, 41, "Output",ExpressionUUID->"6b81ce8d-d450-4286-b51f-d5033b124bd8"]
}, Open  ]],
Cell[3072, 82, 265, 6, 34, "Text",ExpressionUUID->"b707de81-4257-42ec-90f2-5532a1589a1d"],
Cell[3340, 90, 2970, 91, 289, "Input",ExpressionUUID->"d2022e63-6f00-4a68-831f-0ac408b99029"],
Cell[6313, 183, 191, 3, 34, "Text",ExpressionUUID->"c7fa5af6-d232-4771-a4bf-5e1940259f78"],
Cell[6507, 188, 2748, 73, 295, "Input",ExpressionUUID->"c52538f3-c119-4c0e-a931-14a81054cf33"],
Cell[9258, 263, 181, 3, 34, "Text",ExpressionUUID->"76a6e957-6929-4668-9593-235ac8be38e9"],
Cell[9442, 268, 27097, 674, 2358, "Input",ExpressionUUID->"dd5888f2-3605-4b91-8b2f-a0b49b46e2ce"]
}, Closed]],
Cell[CellGroupData[{
Cell[36576, 947, 279, 6, 34, "Subsection",ExpressionUUID->"cbce6f82-ff1e-4152-b7d6-56e117fe293d"],
Cell[CellGroupData[{
Cell[36880, 957, 1543, 48, 84, "Input",ExpressionUUID->"dad22da4-c34d-4efe-8574-3be1894e9d48"],
Cell[38426, 1007, 1216, 38, 87, "Output",ExpressionUUID->"642160f1-f370-48eb-be66-9510da0ea461"],
Cell[39645, 1047, 1110, 35, 87, "Output",ExpressionUUID->"03047971-e0de-4206-80e7-80bbccb0e1ff"]
}, Open  ]],
Cell[40770, 1085, 386, 12, 34, "Text",ExpressionUUID->"b74013b4-2e2e-47dd-9937-1781b95c684d"],
Cell[41159, 1099, 1256, 41, 189, "Input",ExpressionUUID->"88dccca4-92f0-478d-aa07-344803277d21"],
Cell[CellGroupData[{
Cell[42440, 1144, 272, 4, 63, "Input",ExpressionUUID->"03063b52-45de-4168-8725-3482da240bb5"],
Cell[42715, 1150, 727, 23, 107, "Output",ExpressionUUID->"50bdbe2f-d06e-4fd6-9144-a5addf120a3a"],
Cell[43445, 1175, 873, 29, 107, "Output",ExpressionUUID->"22a28a5f-cacb-4f5f-aa16-97f733960b30"]
}, Open  ]],
Cell[44333, 1207, 461, 10, 84, "Input",ExpressionUUID->"387ebf28-4f71-4086-9e25-49ecd314caed"],
Cell[CellGroupData[{
Cell[44819, 1221, 1125, 25, 168, "Input",ExpressionUUID->"69ef5160-56a2-4725-9f73-1c64bed46163"],
Cell[45947, 1248, 462, 7, 41, "Output",ExpressionUUID->"a05e921f-b851-4983-a574-5ac1755d67c9"],
Cell[46412, 1257, 363, 5, 41, "Output",ExpressionUUID->"8311cbc8-0445-4ea0-b46c-34f9e5485f03"],
Cell[46778, 1264, 362, 5, 41, "Output",ExpressionUUID->"f0f11c60-4c10-44c3-b8fa-30f8c0cc6664"],
Cell[47143, 1271, 365, 5, 41, "Output",ExpressionUUID->"0b01570e-1050-44a2-b9e7-3367a8a57a61"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47545, 1281, 871, 21, 147, "Input",ExpressionUUID->"81122338-897a-4cb0-b2c9-e5ba14df3776"],
Cell[48419, 1304, 462, 7, 41, "Output",ExpressionUUID->"ba692a8d-d9f1-4774-afcf-7d641e11de0c"],
Cell[48884, 1313, 363, 5, 41, "Output",ExpressionUUID->"2d22e130-40a7-4842-9dbc-5c230335e919"],
Cell[49250, 1320, 362, 5, 41, "Output",ExpressionUUID->"6e1c91a0-2f04-4fa5-8d3a-47a03bd86831"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


